Cyclotomic expansions of HOMFLY-PT colored by rectangular Young diagrams

We conjecture a closed-form expression of HOMFLY-PT invariants of double twist knots colored by rectangular Young diagrams where the twist is encoded in interpolation Macdonald polynomials. We also put forth a conjecture of cyclotomic expansions of HOMFLY-PT polynomials colored by rectangular Young diagrams for any knot.

==> anc/HOMFLYPTinvariants.m <==
(* ::Package:: *)

BeginPackage["HOMFLYPTinvariants`"]

x::usage="Global variable";
k::usage="Global variable";
q::usage="Global variable";
A::usage="Global variable";
t::usage="Global variable";
Q::usage="Global variable";
\[Sigma]::usage="Global variable";
i0::usage="Global variable";
tr::usage="Global variable";
tc::usage="Global variable";
a::usage="Global variable";

Begin["`CommonDefinition`"]

  bra[x_]:=x-1/x;

  ListL[r_,s_]:=Per[Table[r,s]];

  Per[\[Lambda]_]:={vlist=Table[Subscript[x, i],{i,Length@\[Lambda]}];Flatten[#,Length@\[Lambda]-1]&@(Table@@({vlist}
            ~Join~ {{First@vlist,0,First@\[Lambda]}}~Join~Reverse[Table[{vlist[[i]],0,Min[vlist[[i-1]],\[Lambda][[i]]]},{i,Length@\[Lambda],2,-1}]]))}[[1]];

  arm[box_,\[Lambda]_]:=\[Lambda][[box[[2]]]]-box[[1]];

  coarm[box_]:=box[[1]]-1;

  leg[box_,\[Lambda]_]:=Length[Select[\[Lambda],#>=box[[1]]&]]-box[[2]];

  coleg[box_]:=box[[2]]-1;

  MoL[Lambda_]:=Plus@@Lambda;
  
  Variable[x_,n_]:={Clear@x,ToExpression[ToString[x]<>ToString[n]]}[[2]];
   
  StringPartGenerate[x_,n_]:=If[ n==0, "",{Clear@x,","<>StringDrop[StringJoin[Table[ToString@x<>ToString@ii<>",",{ii,n}]],-1]}[[2]]];
  
  
End[]



Begin["`TwistFactor`"]
  
  arm := HOMFLYPTinvariants`CommonDefinition`arm;
  leg := HOMFLYPTinvariants`CommonDefinition`leg;
  coarm := HOMFLYPTinvariants`CommonDefinition`coarm;
  coleg := HOMFLYPTinvariants`CommonDefinition`coleg;
  MoL := HOMFLYPTinvariants`CommonDefinition`MoL;
  bra := HOMFLYPTinvariants`CommonDefinition`bra;
  Variable:=  HOMFLYPTinvariants`CommonDefinition`Variable;
  StringPartGenerate :=  HOMFLYPTinvariants`CommonDefinition`StringPartGenerate;
  Per := HOMFLYPTinvariants`CommonDefinition`Per;
  
  
  
  (*Unrefined Twist Factor*)
  
  d[s_,\[Mu]_]:=Product[ bra[q^(s-coleg[{i,j}]) q^coarm[{i,j}]]/bra[q^(leg[{i,j},\[Mu]]+1) q^arm[{i,j},\[Mu]]],{j,Length[\[Mu]]},{i,\[Mu][[j]]}];
  
  QDMatrix[\[Lambda]_,\[Mu]_,m_]:=Module[{$\[Lambda] =\[Lambda], $\[Mu] =\[Mu], $m=m},
  $\[Mu]=Flatten[Append[$\[Mu],Table[0,$m-Length@$\[Mu]]]];
  $\[Lambda]=Flatten[Append[$\[Lambda],Table[0,$m-Length@$\[Lambda]]]];
Table[QBinomial[$\[Lambda][[i]]+$m-i,$\[Mu][[j]]+$m-j,q^(2)],{i,1,$m},{j,1,$m}]
];
  
  Prefactor[s_,\[Lambda]_,\[Mu]_]:=A^(2 MoL[\[Mu]]) q^(-(s-1)MoL[\[Lambda]]+(s-1) MoL[\[Mu]]) Product[q^(-4coleg[{i,j}]+4coarm[{i,j}]),{j,Length[\[Mu]]},{i,\[Mu][[j]]}];
  
  block[s_,\[Lambda]_,\[Mu]_]:=Prefactor[s,\[Lambda],\[Mu]]Det[QDMatrix[\[Lambda],\[Mu],s]];
  
  GenDiagramList[\[Lambda]_,m_]:=Module[{$\[Lambda] = \[Lambda], mm = m-1,\[Mu]List,i},
          \[Mu]List = Table[Variable[\[Mu],i],{i,0,mm}];
          \[Mu]List[[1]] = {$\[Lambda]};
          For[i=1,i<=mm,i++,
              \[Mu]List[[i+1]] = Map[Per,\[Mu]List[[i]],{i}];
             ];
          Return[\[Mu]List];
  ];
  
  Evaluateblock[\[Lambda]_,m_,s_]:=Module[{mm=m,i,result="",addterm},
      For[i=1,i<=mm-1,i++,
           addterm = "HOMFLYPTinvariants`TwistFactor`block["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket]"<>",HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[m]<>"]\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i]<>"\[RightDoubleBracket]]";
           result = addterm<>result;
         ];
      Return[result<>"HOMFLYPTinvariants`TwistFactor`d["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[mm]<>",1"<>StringPartGenerate[k,mm-1]<>"\[RightDoubleBracket]]"];
];
  
  IteratorGenerator[\[Lambda]_,m_]:=Module[{mm=m,$\[Lambda] = \[Lambda]},
    Table[{ToString[Variable[k,i]]<>",Length@((HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[$\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket])"},{i,1,mm-1}]
 ];
 
 UnrefinedFFactor[\[Lambda]_,m_,s_]:=ToExpression["Sum["<>Evaluateblock[\[Lambda],m,s]<>","<>StringDrop[StringDrop[ToString[IteratorGenerator[\[Lambda],m]],1],-1]<>"]"](d[s,\[Lambda]])^(-1);
  
 
 Ftrefoil[\[Lambda]_]:=(-A^2)^MoL@(\[Lambda]) Product[q^(2arm[{i,j},\[Lambda]]) q^(-2leg[{i,j},\[Lambda]]),{j,Length[\[Lambda]]},{i,\[Lambda][[j]]}];
 

 UnrefinedTWFactor[\[Lambda]_,m_,s_]:=If[m==-1,1,If[m==1,Ftrefoil[\[Lambda]],If[m<0,UnrefinedFFactor[\[Lambda],-m,s]/.{A->A^(-1),q->q^(-1)},UnrefinedFFactor[\[Lambda],m,s]Ftrefoil[\[Lambda]]]]];





(*Semistandard Young Tableaux*)

Shape[SSYT_]:=Table[Length[SSYT[[i]]],{i,1,Length@SSYT}];

ConjugateeTableau[tablea_]:=Module[{t=tablea,\[Lambda], con\[Lambda], i,j,kk},
     \[Lambda]=Shape[t];
     con\[Lambda] = If[\[Lambda]=={},{},Table[Length[Select[\[Lambda],#>=i&]],{i,1,\[Lambda][[1]]}]];
     Return[Table[t[[kk,j]],{j,Length@con\[Lambda]},{kk,con\[Lambda][[j]]}]];
]

row[length_,maxNum_]:=
Module[{iter,expr},
iter=Table[
{Symbol["i"<>ToString[kk]],Symbol["i"<>ToString[kk-1]],maxNum},
{kk,length}]/.i0->Nothing;
expr=Table[Symbol["i"<>ToString@kk],{kk,length}];
Flatten[
Table@@Join[{Evaluate@expr},Evaluate@iter],length-1]
]

tableaux[shape_,maxNum_]:=
Module[{rows},
rows=row[#,maxNum]&/@shape;
Flatten[
Outer[List,Sequence@@rows,1],Length[shape]-1]
]

validTableauxQ[p_]:=
AllTrue[p,OrderedQ[#,Less]&]


SemistandardTableaux[shape_,maxNum_]:=
Module[{p},
p=ConjugateeTableau/@tableaux[shape,maxNum];
ConjugateeTableau/@Select[p,validTableauxQ]
]

(*Reversed tableaux*)

Reverestablau[young_,max_]:=Module[{y=young,m= max,SSYTs},
SSYTs = SemistandardTableaux[y, m];
Return[m + 1 - SSYTs];
]

(*Horizontal Strips*)

RemoveFromYoung[SSYT_,number_]:=Module[{S=SSYT,n=number, ans={},i,removedrow},
For[i=1, i<=Length@S,i++,
removedrow = DeleteCases[S[[i]],n];
If[removedrow !={}, 
ans = Append[ans,removedrow]];
];
Return[ans];
]



HorizontalStrips[SSYT_, maxn_]:=Module[{S=SSYT,mn=maxn,ans={},rssyt,young,i},
   rssyt = S;
young = Shape[rssyt];
ans= Append[ans,young];
For[i=mn, i>0,i--,
rssyt = RemoveFromYoung[rssyt, i];
young = Shape[rssyt];
ans = Append[ans, young];
];
Return[ans];
]

(*psi and Psi*)

b[young_,i_,j_]:=(1-q^arm[{j,i},young] t^(leg[{j,i},young]+1))/(1-q^(arm[{j,i},young]+1) t^leg[{j,i},young])


SkewTableauChain[\[Mu]_,\[Lambda]_]:=Module[{m=\[Mu],l=\[Lambda],skewTableau,i,j},
     skewTableau=Table[1,{i,Length@l},{j,l[[i]]}];
     For[i=1,i<=Length@m,i++,
         For[j=1, j<=m[[i]],j++,
             skewTableau[[i,j]]= 0;
            ];
         ];
Return[skewTableau];
]



BoxInSkew[skewtableau_]:=Module[{skt=skewtableau,list={},ans={},j,i,kk,conskew},
conskew = ConjugateeTableau[skt];
For [j =1, j<=Length@conskew, j++,
If [conskew[[j,-1]]==0,list = Append[list,j]];];
For[i=1, i<=Length@skt, i++,
If[skt[[i,-1]]!=0,
For [kk =1, kk <=Length@list, kk++,
If[list[[kk]]<= Length@skt[[i]],
ans = Append[ans,{i,list[[kk]]}]];
];
];
];
Return[ans];
]

psi[\[Lambda]_,\[Mu]_]:=Module[{l=\[Lambda],m=\[Mu],list,i},
list = BoxInSkew[SkewTableauChain[m,l]];
Return[Product[b[m,list[[i,1]],list[[i,2]]]/b[l,list[[i,1]],list[[i,2]]],{i,1,Length@list}]];
]

Psi[SSYT_,number_]:=Module[{S=SSYT,n=number,youngs},
youngs=HorizontalStrips[S,n];
Return[Product[psi[youngs[[i]],youngs[[i+1]]],{i,Length@youngs-1}]];
]

(*shifted Macdonald polynomial*)


Variablex[n_]:={Clear@x,ToExpression[ToString[x]<>ToString[n]]}[[2]]

xTableShift[SSYT_]:=Product[t^(1-SSYT[[i,j]]) (Variablex[SSYT[[i,j]]]-q^coarm[{j,i}] t^-coleg[{j,i}]),{i,Length@SSYT},{j,Length@SSYT[[i]]}]

ShiftedMacdonald[young_,n_]:=Module[{y = young, nn=n,SST,Psilist,RSST,i,j},
If[young=={},Return[1],
SST = SemistandardTableaux[y,nn];
Psilist = Table[Psi[SST[[i]],nn],{i,Length@SST}];
RSST = Reverestablau[y,nn];
Return[Sum[Psilist[[j]]xTableShift[RSST[[j]]],{j,Length@SST}]];
]
]




(* qt- Binomial Formula*)

BinomialFormulaqtpre[\[Lambda]_,\[Mu]_]:=Module[{l=\[Lambda],m=\[Mu],xmTable,xlTable},
xmTable = Table[Variablex[i],{i,1,Length@m}];
xlTable = Table[Variablex[i],{i,1,Length@l}];
(ShiftedMacdonald[m,Length@l]/.Table[Rule[xlTable[[i]],q^l[[i]]],{i,1,Length@l}])/(ShiftedMacdonald[m,Length@m]/.Table[Rule[xmTable[[i]],q^m[[i]]],{i,1,Length@m}])
 ]
 
BinomialFormulaqt[\[Lambda]_,\[Mu]_,s_]:=(BinomialFormulaqtpre[\[Lambda],\[Mu]]/.{q->q^2,t->t^2})((ShiftedMacdonald[\[Lambda],s]/.Table[Rule[Variablex[i],0],{i,1,s}])/(ShiftedMacdonald[\[Mu],s]/.Table[Rule[Variablex[i],0],{i,1,s}])/.{q->q^-2,t->t^-2})


(*Refined Twist Factor*)

PerdZ[\[Lambda]_]:=Module[{$\[Lambda] = \[Lambda],m,llist },
If[$\[Lambda]=={},Return[{{}}];,
llist= Per[$\[Lambda]];
m= Length@llist;Return[Table[DeleteCases[llist[[i]],0],{i,1,m}]];
]
]

reprefactor[s_,\[Lambda]_,\[Mu]_]:=(-t^(1-s))^(MoL[\[Lambda]]-MoL[\[Mu]]) ((A q)/t)^(2MoL[\[Mu]]) Product[q^(2coarm[{i,j}])t^(-2coleg[{i,j}]),{j,Length[\[Lambda]]},{i,\[Lambda][[j]]}]Product[q^(2coarm[{i,j}])t^(-2coleg[{i,j}]),{j,Length[\[Mu]]},{i,\[Mu][[j]]}];

reblock[s_,\[Lambda]_,\[Mu]_]:=reprefactor[s,\[Lambda],\[Mu]]BinomialFormulaqt[\[Lambda],\[Mu],s];

dref[s_,\[Mu]_]:=Product[(bra[t^(s-coleg[{i,j}]) q^coarm[{i,j}]]/bra[t^(leg[{i,j},\[Mu]]+1) q^arm[{i,j},\[Mu]]]),{j,Length[\[Mu]]},{i,\[Mu][[j]]}];

reGenDiagramList[\[Lambda]_,m_]:=Module[{$\[Lambda] = \[Lambda], mm = m-1,\[Mu]List,i},
\[Mu]List = Table[Variable[\[Mu],i],{i,0,mm}];
\[Mu]List[[1]] = {$\[Lambda]};
For[i=1,i<=mm,i++,
\[Mu]List[[i+1]] = Map[PerdZ,\[Mu]List[[i]],{i}];
];
Return[\[Mu]List];
];

reEvaluateblock[\[Lambda]_,m_,s_]:=Module[{mm=m,i,result="",addterm},
      For[i=1,i<=mm-1,i++,
           addterm = "HOMFLYPTinvariants`TwistFactor`reblock["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket]"<>",HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"]\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i]<>"\[RightDoubleBracket]]";
           result = addterm<>result;
         ];
      Return[result<>"HOMFLYPTinvariants`TwistFactor`dref["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[mm]<>",1"<>StringPartGenerate[k,mm-1]<>"\[RightDoubleBracket]]"];
];

reIteratorGenerator[\[Lambda]_,m_]:=Module[{mm=m,$\[Lambda] = \[Lambda]},
    Table[{ToString[Variable[k,i]]<>",Length@((HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[$\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket])"},{i,1,mm-1}]
];

RefinedFFactor[\[Lambda]_,m_,s_]:=ToExpression["Sum["<>reEvaluateblock[\[Lambda],m,s]<>","<>StringDrop[StringDrop[ToString[reIteratorGenerator[\[Lambda],m]],1],-1]<>"]"](dref[s,\[Lambda]])^(-1);

reFtrefoil[\[Lambda]_,r_,s_]:=(t/q)^(r s) (-A^2 q/t)^MoL@(\[Lambda]) (Product[q^(2arm[{i,j},\[Lambda]]) t^(-2leg[{i,j},\[Lambda]]),{j,Length[\[Lambda]]},{i,\[Lambda][[j]]}]);

RefinedTwFactor[\[Lambda]_,m_,r_,s_]:=If[m==-1,1,If[m==1, reFtrefoil[\[Lambda],r,s],If[m<0,(RefinedFFactor[\[Lambda],-m,s]/.{A->a^(-1),t->t^(-1),q-> q^(-1)}), (RefinedFFactor[\[Lambda],m,s]/.{A->a})reFtrefoil[\[Lambda],r,s]]]]


End[]


(*HOMFLYPT-double-braid*)
Begin["`HOMFLYPT`"]

   d:=HOMFLYPTinvariants`TwistFactor`d;
   UnrefinedTWFactor:=HOMFLYPTinvariants`TwistFactor`UnrefinedTWFactor;
     Per := HOMFLYPTinvariants`CommonDefinition`Per;
     arm := HOMFLYPTinvariants`CommonDefinition`arm;
     leg := HOMFLYPTinvariants`CommonDefinition`leg;
     coarm := HOMFLYPTinvariants`CommonDefinition`coarm;
     coleg := HOMFLYPTinvariants`CommonDefinition`coleg;
     MoL := HOMFLYPTinvariants`CommonDefinition`MoL;
     bra := HOMFLYPTinvariants`CommonDefinition`bra;
   ListL[r_,s_]:=Per[Table[r,s]];
   
   Conjugatee[\[Lambda]_]:=If[\[Lambda]=={},{},Table[Length[Select[\[Lambda],#>=i&]],{i,1,\[Lambda][[1]]}]];
   
   DoubleBraidPolynomial[r_,s_,m_,n_]:=(Sum[
    d[s,ListL[r,s][[kk]]] (d[r,Conjugatee[ListL[r,s][[kk]]]]/.{q->1/q})Product[
   bra[A q^(r+coarm[{i,j}]) q^(-coleg[{i,j}]) ]bra[A q^coarm[{i,j}] q^(-s-coleg[{i,j}])],{j,Length[ListL[r,s][[kk]]]},{i,ListL[r,s][[kk]][[j]]}]UnrefinedTWFactor[ListL[r,s][[kk]],m,s] UnrefinedTWFactor[ListL[r,s][[kk]],n,s]/UnrefinedTWFactor[ListL[r,s][[kk]],1,s],{kk,1,Length@ListL[r,s]}])


End[]


(*Poincare polynomial*)
Begin["`PoincarePolynomial`"]

     dref:=HOMFLYPTinvariants`TwistFactor`dref;
     RefinedTwFactor:=HOMFLYPTinvariants`TwistFactor`RefinedTwFactor;
     PerdZ := HOMFLYPTinvariants`TwistFactor`PerdZ;
     arm := HOMFLYPTinvariants`CommonDefinition`arm;
     leg := HOMFLYPTinvariants`CommonDefinition`leg;
     coarm := HOMFLYPTinvariants`CommonDefinition`coarm;
     coleg := HOMFLYPTinvariants`CommonDefinition`coleg;
     MoL := HOMFLYPTinvariants`CommonDefinition`MoL;
     bra := HOMFLYPTinvariants`CommonDefinition`bra;
     reListL[r_,s_]:=PerdZ[Table[r,s]];
     
     Conjugatee[\[Lambda]_]:=If[\[Lambda]=={},{},Table[Length[Select[\[Lambda],#>=i&]],{i,1,\[Lambda][[1]]}]];
     
     DoubleBraidPolynomial[r_,s_,m_,n_]:=Sum[dref[s,reListL[r,s][[ww]]] (dref[r,Conjugatee[reListL[r,s][[ww]]]]/.{q->1/t,t->1/q})
     Product[bra[A q^(r+coarm[{i,j}]) t^(-coleg[{i,j}]) /\[Sigma]]bra[A q^coarm[{i,j}] t^(-s-coleg[{i,j}])\[Sigma]],{j,Length[reListL[r,s][[ww]]]},{i,reListL[r,s][[ww]][[j]]}] 
     (RefinedTwFactor[reListL[r,s][[ww]],m,r,s]/RefinedTwFactor[reListL[r,s][[ww]],-1,r,s] RefinedTwFactor[reListL[r,s][[ww]],n,r,s]/RefinedTwFactor[reListL[r,s][[ww]],1,r,s]),{ww,1,Length@reListL[r,s]}]/.{q->-tc,t->1/tr, A->a Sqrt[-tr tc],\[Sigma]-> tr^(-s) Q^(-1)}


End[]


EndPackage[]


==> anc/UnrefinedTwistFactor-and-DoubleBraidHOMFLYPTPolynomials.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    720740,      20341]
NotebookOptionsPosition[    714701,      20216]
NotebookOutlinePosition[    715056,      20232]
CellTagsIndexPosition[    715013,      20229]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["HOMFLY PT polynomial", "Title",
 CellChangeTimes->{{3.431643447359375*^9, 3.43164348528125*^9}, {
   3.4332803471875*^9, 3.4332803938125*^9}, {3.439841647921875*^9, 
   3.439841676265625*^9}, {3.4399946617855*^9, 3.43999466687925*^9}, {
   3.44088192175*^9, 3.440881923578125*^9}, {3.4423479416875*^9, 
   3.442347948953125*^9}, {3.442980454609375*^9, 3.442980483234375*^9}, {
   3.443704482140625*^9, 3.443704510671875*^9}, {3.443704683796875*^9, 
   3.443704691203125*^9}, {3.44372638084375*^9, 3.443726451640625*^9}, {
   3.45355300203125*^9, 3.453553002890625*^9}, {3.454246287921875*^9, 
   3.454246303546875*^9}, {3.454246379453125*^9, 3.4542464184375*^9}, {
   3.454246473484375*^9, 3.454246483109375*^9}, {3.4544147554375*^9, 
   3.454414815859375*^9}, {3.454852671*^9, 3.4548527046875*^9}, {
   3.454856728203125*^9, 3.45485673075*^9}, {3.454926202984375*^9, 
   3.454926295546875*^9}, {3.455015384*^9, 3.455015392609375*^9}, {
   3.455015444671875*^9, 3.455015446890625*^9}, {3.455015517421875*^9, 
   3.455015519890625*^9}, {3.4550155711875*^9, 3.455015606859375*^9}, {
   3.455016320453125*^9, 3.45501632865625*^9}, {3.455042848390625*^9, 
   3.455042857671875*^9}, {3.455043636234375*^9, 3.4550436771875*^9}, {
   3.511555277628312*^9, 3.5115553207117767`*^9}, {3.511625771375633*^9, 
   3.5116258752865763`*^9}, {3.5116411679872684`*^9, 3.511641221284317*^9}, {
   3.5199454008058896`*^9, 3.5199454666306543`*^9}, {3.5199455739987955`*^9, 
   3.519945622294558*^9}, {3.5206458956356697`*^9, 3.520645943704419*^9}, {
   3.523718893836775*^9, 3.523718923873493*^9}, {3.536715674278531*^9, 
   3.5367157073544226`*^9}, {3.53853389765368*^9, 3.538533899967812*^9}, {
   3.538942345864266*^9, 3.538942357964958*^9}, {3.5389474299050565`*^9, 
   3.538947485150216*^9}, {3.5390845827297893`*^9, 3.5390846106083837`*^9}, {
   3.53908510341057*^9, 3.5390851199535165`*^9}, {3.539086064745556*^9, 
   3.5390861577368746`*^9}, {3.5451459061807747`*^9, 3.545145907619857*^9}, {
   3.54514596135293*^9, 3.5451460262956448`*^9}, {3.548677365614721*^9, 
   3.548677420252846*^9}, {3.5486904482318554`*^9, 3.5486904831498528`*^9}, {
   3.5507964280028415`*^9, 3.550796434750227*^9}, {3.5516981864105062`*^9, 
   3.5516981873125577`*^9}, {3.5517063670611444`*^9, 3.551706375990655*^9}, {
   3.5517143798937216`*^9, 3.5517143832039113`*^9}, {3.5517286202182903`*^9, 
   3.5517286597495513`*^9}, {3.5517928905442033`*^9, 3.551792917464743*^9}, {
   3.5521354453831377`*^9, 3.5521354853424234`*^9}, {3.552135534200218*^9, 
   3.552135558024581*^9}, {3.5521356059203205`*^9, 3.552135681027616*^9}, {
   3.5521357231810274`*^9, 3.5521357548318377`*^9}, {3.55231422706569*^9, 
   3.5523142637937903`*^9}, {3.552314318528921*^9, 3.552314318928944*^9}, {
   3.552314384905718*^9, 3.552314430815344*^9}, {3.552314502398438*^9, 
   3.5523146413143835`*^9}, {3.552473196132519*^9, 3.5524732208799343`*^9}, 
   3.5528371122703466`*^9, 3.5528444571634464`*^9, {3.5528449407701073`*^9, 
   3.5528450003105125`*^9}, {3.552866910465884*^9, 3.5528670764143763`*^9}, {
   3.5528755049588575`*^9, 3.552875669883291*^9}, {3.5528757974815893`*^9, 
   3.5528759485802317`*^9}, {3.552876032727044*^9, 3.5528760646078677`*^9}, 
   3.5528770280839753`*^9, {3.552905728992181*^9, 3.5529057870398817`*^9}, {
   3.552924313800542*^9, 3.552924357451039*^9}, {3.5529244139042673`*^9, 
   3.5529245023153243`*^9}, {3.5529245516931486`*^9, 3.552924613397678*^9}, {
   3.552928164005761*^9, 3.552928186311037*^9}, {3.5529298153452125`*^9, 
   3.5529298409716783`*^9}, {3.5532932040039682`*^9, 
   3.5532932496185775`*^9}, {3.553293282659467*^9, 3.553293292302019*^9}, {
   3.553293383011207*^9, 3.553293411333827*^9}, {3.5532981370511494`*^9, 
   3.553298408108653*^9}, {3.553298441734576*^9, 3.5532987180763826`*^9}, {
   3.5532987757606816`*^9, 3.5532988306618223`*^9}, {3.5533029743948298`*^9, 
   3.5533030195604134`*^9}, {3.553306886924614*^9, 3.5533068932679768`*^9}, {
   3.553311679995762*^9, 3.553311730478649*^9}, {3.553311805864961*^9, 
   3.5533118710006866`*^9}, {3.5533120465167255`*^9, 3.553312046787741*^9}, {
   3.5533122428069525`*^9, 3.5533122428069525`*^9}, {3.553312319318329*^9, 
   3.553312332850103*^9}, {3.5533123656929817`*^9, 3.5533123938585925`*^9}, 
   3.5533125753399725`*^9, {3.5533162583976316`*^9, 3.5533162749975805`*^9}, 
   3.5533163117066803`*^9, {3.5533163518819785`*^9, 3.5533164029468994`*^9}, {
   3.553357870429034*^9, 3.55335793120451*^9}, {3.553360423158042*^9, 
   3.553360477275137*^9}, {3.5533605162343655`*^9, 3.553360605248457*^9}, {
   3.55336064149253*^9, 3.5533607117395477`*^9}, {3.553360769712864*^9, 
   3.553360790017025*^9}, {3.553360827712181*^9, 3.5533608685515165`*^9}, {
   3.5533609116069794`*^9, 3.553360984719161*^9}, {3.553361035631073*^9, 
   3.5533610708610888`*^9}, {3.5533611506446514`*^9, 3.553361152577762*^9}, {
   3.553361571282711*^9, 3.553361617443351*^9}, {3.553362021762477*^9, 
   3.5533621970635033`*^9}, {3.55336225609488*^9, 3.553362258462015*^9}, {
   3.553362402136233*^9, 3.5533624518330755`*^9}, {3.553362520950029*^9, 
   3.5533625853667135`*^9}, {3.5533635314808273`*^9, 
   3.5533635853299074`*^9}, {3.553363685328627*^9, 3.553363698002352*^9}, {
   3.553363909535451*^9, 3.5533639144157305`*^9}, 3.553364219200163*^9, 
   3.5533644938708735`*^9, {3.553364575184524*^9, 3.553364599654924*^9}, {
   3.55336466183048*^9, 3.5533646655966954`*^9}, {3.553365137488686*^9, 
   3.553365145141124*^9}, {3.5533656688530784`*^9, 3.5533657248882837`*^9}, 
   3.553366821643014*^9, {3.5533671012070045`*^9, 3.5533671132246914`*^9}, {
   3.553367256017859*^9, 3.5533672954111123`*^9}, {3.5533673936717324`*^9, 
   3.553367442797542*^9}, {3.553393155762641*^9, 3.5533933527619085`*^9}, {
   3.5533934025587573`*^9, 3.55339343250747*^9}, {3.553393466195397*^9, 
   3.5533934799451838`*^9}, {3.5533936057913814`*^9, 3.553393621924304*^9}, {
   3.5533936651637774`*^9, 3.553393696448567*^9}, {3.5533938357385335`*^9, 
   3.5533938415228643`*^9}, {3.55339396837212*^9, 3.553393970315231*^9}, {
   3.553394007223342*^9, 3.5533940655636787`*^9}, {3.5533948267242146`*^9, 
   3.553394871172757*^9}, 3.5533949827821407`*^9, {3.553395879210414*^9, 
   3.55339590415384*^9}, {3.5533960192464232`*^9, 3.553396052167306*^9}, {
   3.5534453110074387`*^9, 3.5534453210730143`*^9}, {3.5543978769816384`*^9, 
   3.5543979153068304`*^9}, {3.5543979522839456`*^9, 3.554398051165597*^9}, {
   3.559413579039064*^9, 3.559414031602949*^9}, {3.5594140643608227`*^9, 
   3.559414824354292*^9}, {3.5594148673047485`*^9, 3.5594148697598886`*^9}, 
   3.559434854871258*^9, {3.5594361459001007`*^9, 3.5594361488202677`*^9}, {
   3.5594362074236193`*^9, 3.5594362074236193`*^9}, {3.5594413332417994`*^9, 
   3.559441339224142*^9}, {3.5594800125024767`*^9, 3.5594800206869445`*^9}, 
   3.55949611087125*^9, {3.5594961446901846`*^9, 3.5594963728392344`*^9}, {
   3.5594967272045026`*^9, 3.559496732893828*^9}, {3.559496827283227*^9, 
   3.559496972989561*^9}, {3.559498343667959*^9, 3.5594984776456223`*^9}, {
   3.5594985619584446`*^9, 3.5594986885086827`*^9}, {3.559504207814369*^9, 
   3.5595043347686305`*^9}, {3.5610849081423254`*^9, 3.561084919991003*^9}, {
   3.674997609869558*^9, 3.6749976403446026`*^9}, {3.7095691177887754`*^9, 
   3.7095692232638083`*^9}, {3.709569416628868*^9, 3.709569447700645*^9}, {
   3.709570025775709*^9, 3.7095700822929416`*^9}, {3.7095701212661705`*^9, 
   3.7095701302756863`*^9}, {3.7095701635905914`*^9, 
   3.7095701953544083`*^9}, {3.709570238234861*^9, 3.7095703996370926`*^9}, {
   3.7095705169488025`*^9, 3.709570536260907*^9}, {3.709570570671875*^9, 
   3.7095707000022726`*^9}, {3.7095707414556437`*^9, 3.709570911927394*^9}, {
   3.7095709420471168`*^9, 3.7095709556628957`*^9}, {3.709571091599671*^9, 
   3.7095711396634197`*^9}, {3.7095711775595875`*^9, 3.709571198140764*^9}, {
   3.709573470067711*^9, 3.7095735804760265`*^9}, {3.70957367197526*^9, 
   3.709573673761362*^9}, {3.709575309022894*^9, 3.7095753967389107`*^9}, {
   3.7108085535310116`*^9, 3.710808698160284*^9}, {3.7117169877149534`*^9, 
   3.71171700584299*^9}, {3.711843921222666*^9, 3.711843950188323*^9}, {
   3.7120954091535835`*^9, 3.712095410524662*^9}, {3.737153557144597*^9, 
   3.7371535573632975`*^9}, {3.737153660538913*^9, 3.737153677384055*^9}, {
   3.737289276440363*^9, 3.7372892764413633`*^9}, {3.7379791370084977`*^9, 
   3.7379791561145906`*^9}, {3.7379792255395613`*^9, 3.737979267044935*^9}, {
   3.738580160531347*^9, 3.7385801752121863`*^9}, {3.7422187903728733`*^9, 
   3.742218794232212*^9}, {3.74239600783539*^9, 3.742396031273322*^9}, {
   3.742396076391885*^9, 3.7423960771785297`*^9}, {3.74244271196679*^9, 
   3.74244273700751*^9}, {3.742443757095769*^9, 3.742443769730857*^9}, {
   3.7474009412101183`*^9, 3.7474009449538765`*^9}, {3.7577386202677546`*^9, 
   3.7577386636001425`*^9}, {3.7581971700090213`*^9, 
   3.758197171235609*^9}},ExpressionUUID->"3fbe02ea-60cb-4d64-823e-\
aab0391a8250"],

Cell[CellGroupData[{

Cell["Import HOMFLYPT.m", "Section",
 CellChangeTimes->{{3.7108088373262444`*^9, 3.7108088416734924`*^9}, {
   3.742443794211779*^9, 3.7424437981540127`*^9}, {3.742447582747436*^9, 
   3.742447583928364*^9}, {3.7577386972481947`*^9, 3.7577387114192777`*^9}, 
   3.757843522108742*^9},ExpressionUUID->"b1b7f44b-7ad3-459c-b985-\
16c1ab361f65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7578435588090363`*^9, 3.7578435999929953`*^9}, {
  3.7581971754652867`*^9, 3.7581971802614927`*^9}, {3.758197556726289*^9, 
  3.7581975756667013`*^9}, {3.758197663503726*^9, 3.758197664167946*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"fd74bf56-076d-4d34-8d96-afc1efd4a21a"],

Cell[BoxData[
 RowBox[{"Import", "[", "\"\</Users/directory/HOMFLYPTinvariants.m\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.7578184122525663`*^9, 3.757818477047927*^9}, 
   3.7578236305843105`*^9, {3.7578387995104694`*^9, 3.7578388003534675`*^9}, {
   3.757838831987916*^9, 3.7578388338936863`*^9}, {3.7581971885359488`*^9, 
   3.7581971972701178`*^9}, 
   3.7584355394269953`*^9},ExpressionUUID->"73c86e4e-9c35-4c46-b53a-\
7c14f43eb9c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Function LIst", "Section",
 CellChangeTimes->{{3.7577395605855875`*^9, 
  3.757739565140443*^9}},ExpressionUUID->"664a504a-bd14-445b-a8ee-\
3b2382d3b80e"],

Cell[CellGroupData[{

Cell["unrefined twist factor ", "Subsection",
 CellChangeTimes->{{3.7577395832450123`*^9, 3.757739590797824*^9}, {
  3.7577401296220703`*^9, 3.7577401343085427`*^9}, {3.757740245412538*^9, 
  3.75774024761269*^9}},ExpressionUUID->"24941827-3d4e-4c5c-b8ee-\
c09fc9cc5ffa"],

Cell[TextData[{
 ">>  HOMFLYPTinvariants`TwistFactor`UnrefinedFFactor[\[Lambda],m,s]\n\n\
\[Lambda] is a young diagram ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]", "2"], ",", 
     RowBox[{"...", 
      SubscriptBox["\[Lambda]", "n"]}]}]}], TraditionalForm]],ExpressionUUID->
  "194ae371-8113-470f-9b2b-1ae7817f3166"],
 "}, such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[GreaterEqual]", " ", 
      SubscriptBox["\[Lambda]", "2"], "\[GreaterEqual]"}], "..."}], 
    "\[GreaterEqual]", " ", 
    SubscriptBox["\[Lambda]", "m"]}], TraditionalForm]],ExpressionUUID->
  "fe1bd2ae-f762-4568-9fd3-f59541c0004e"],
 " .\nm is the order of twist, which is an integer greater than one.\ns is a \
parameter greater than n. Twist Factor should be invariant for arbitrary \
available s.\n"
}], "Text",
 CellChangeTimes->{{3.7577396547588387`*^9, 3.7577399847892437`*^9}, {
  3.7577400196181355`*^9, 3.7577400686241317`*^9}, {3.757838877202199*^9, 
  3.757838888393345*^9}, {3.758197225689823*^9, 3.7581972275930414`*^9}, {
  3.75819733039141*^9, 3.758197334381359*^9}, {3.7581976307408824`*^9, 
  3.7581976537586017`*^9}},ExpressionUUID->"0192b50a-8393-4207-95fe-\
34b829d1c08c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["unrefined HOMFLY polynomial for two-braid knot", "Subsection",
 CellChangeTimes->{{3.7577401477306604`*^9, 
  3.75774019178689*^9}},ExpressionUUID->"7af54f13-aece-451c-99ba-\
596ee9bccd32"],

Cell["\<\
>>  HOMFLYPTinvariants`HOMFLYPT`DoubleBraidPolynomial[r,s,m,n]\
\>", "Text",
 CellChangeTimes->{
  3.7578399485373297`*^9, {3.7578399883383293`*^9, 3.757840001014536*^9}, {
   3.758197707208439*^9, 
   3.7581977189451756`*^9}},ExpressionUUID->"55acb52e-10df-4494-b0e6-\
6d21ecb01d4e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQdUFMnzx0lLDiIKJswJcxZFxYA5nxlzwHTmjOmZI6YzYA6Y9c6MiicG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    "], {{0, 644}, {554, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{234., Automatic},
  ImageSizeRaw->{554, 644},
  PlotRange->{{0, 554}, {0, 644}}]], "Input",
 CellChangeTimes->{{3.757840147352762*^9, 
  3.757840236621622*^9}},ExpressionUUID->"ac142847-75e3-48aa-bbb1-\
6fb954961891"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["unrefined twist factor: examples",
 FontColor->RGBColor[
  0.7607843137254902, 0.29411764705882354`, 0.08235294117647059]]], "Section",
 CellChangeTimes->{{3.742396291909527*^9, 3.742396293325151*^9}, 
   3.7465271510659533`*^9, {3.7465558866745725`*^9, 3.7465558889163904`*^9}, {
   3.7473986994427776`*^9, 3.7473987070024285`*^9}, {3.747398886490423*^9, 
   3.747398887962513*^9}, {3.7577388389945374`*^9, 3.757738843349863*^9}, 
   3.757739458888446*^9, {3.757739495132592*^9, 3.7577395205216937`*^9}, {
   3.7577402319964013`*^9, 3.757740252126587*^9}, 
   3.7577409920213776`*^9},ExpressionUUID->"51c2314e-6972-41f3-acd5-\
cccba687369a"],

Cell[CellGroupData[{

Cell["m=2", "Subsection",
 CellChangeTimes->{{3.7577390172639494`*^9, 
  3.7577390183739824`*^9}},ExpressionUUID->"3918649a-c2fd-485f-b848-\
878b58a7b3d4"],

Cell[CellGroupData[{

Cell["R = [3,2,1]", "Subsubsection",
 CellChangeTimes->{{3.758262234413498*^9, 3.758262239807107*^9}, {
  3.7582625579102974`*^9, 
  3.7582625596277037`*^9}},ExpressionUUID->"e31a3cd3-5622-4202-9876-\
1fe12bee41cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Echo", "@", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"HOMFLYPTinvariants`TwistFactor`UnrefinedFFactor", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "2", ",", "3"}], 
       "]"}], "//", "FunctionExpand"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7582622460024996`*^9, 3.758262301053407*^9}, {
  3.758262384487737*^9, 3.7582623891562405`*^9}, {3.7582625623274827`*^9, 
  3.758262568585777*^9}, {3.758262623911792*^9, 3.758262629345261*^9}, {
  3.7583653042611976`*^9, 3.75836531088092*^9}, {3.758365347572577*^9, 
  3.7583653565962234`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"bdc612fc-9c99-4721-b5a1-b257435f1abc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "12"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "6"], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "24"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.758365358050956*^9},ExpressionUUID->"a73de953-7989-457d-b5bc-\
8d6116eb8c51"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["R = [3,3,3]", "Subsubsection",
 CellChangeTimes->{{3.7582624153980117`*^9, 3.7582624212553453`*^9}, {
  3.7582626631099157`*^9, 
  3.758262665206309*^9}},ExpressionUUID->"818a6bc2-35c3-4e11-aa14-\
2fca83aafd7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Echo", "@", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"HOMFLYPTinvariants`TwistFactor`UnrefinedFFactor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "2", ",", "3"}], "]"}],
      "//", "FunctionExpand"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.758262435747536*^9, 3.758262441806331*^9}, {
  3.7583654818610716`*^9, 3.758365490591114*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"aaa81f6f-c956-491b-8f2b-82d94170649b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "12"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "6"], "+", 
    SuperscriptBox["A", "8"], "+", 
    SuperscriptBox["A", "10"], "+", 
    SuperscriptBox["A", "12"], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", "12"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "24"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.7583655729911537`*^9},ExpressionUUID->"ea3cf58a-f188-4fe4-8b41-\
938bdbcad57a"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["m=3", "Subsection",
 CellChangeTimes->{{3.7577390172639494`*^9, 3.7577390183739824`*^9}, {
  3.7578396500544605`*^9, 
  3.757839650163804*^9}},ExpressionUUID->"99628ff1-76c7-439b-96fc-\
ebc2ef2d67de"],

Cell[CellGroupData[{

Cell["R = [3,2,1]", "Subsubsection",
 CellChangeTimes->{{3.758262234413498*^9, 3.758262239807107*^9}, {
  3.7582625579102974`*^9, 
  3.7582625596277037`*^9}},ExpressionUUID->"45c9f480-839e-49e9-b86b-\
1b09c8e0cddb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Echo", "@", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"HOMFLYPTinvariants`TwistFactor`UnrefinedFFactor", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "3", ",", "3"}], 
       "]"}], "//", "FunctionExpand"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7582622460024996`*^9, 3.758262301053407*^9}, {
  3.758262384487737*^9, 3.7582623891562405`*^9}, {3.7582625623274827`*^9, 
  3.758262568585777*^9}, {3.758262623911792*^9, 3.758262629345261*^9}, {
  3.7582626824033422`*^9, 3.7582626837128077`*^9}, {3.758365594901647*^9, 
  3.7583656008311725`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2919c7bb-7d45-470b-beec-cbcec24b7ea6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "24"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "12"], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    SuperscriptBox["q", "24"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "48"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.7583656298766384`*^9},ExpressionUUID->"caf949b7-10ad-4993-84d5-\
f41af0b03d56"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["R = [3,3,3]", "Subsubsection",
 CellChangeTimes->{{3.7582624153980117`*^9, 3.7582624212553453`*^9}, {
  3.7582626631099157`*^9, 
  3.758262665206309*^9}},ExpressionUUID->"5e0c60ae-5d98-4255-830b-\
35371bad97bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Echo", "@", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"HOMFLYPTinvariants`TwistFactor`UnrefinedFFactor", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "3", ",", "3"}], 
       "]"}], "//", "FunctionExpand"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.758262435747536*^9, 3.758262441806331*^9}, {
  3.7582627858664064`*^9, 3.75826278601797*^9}, {3.7583657074650726`*^9, 
  3.7583657114210286`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"bc045036-7cd7-4c2e-b1d6-801bffc747fc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "24"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "12"], "+", 
    SuperscriptBox["A", "14"], "+", 
    SuperscriptBox["A", "16"], "+", 
    SuperscriptBox["A", "18"], "+", 
    SuperscriptBox["A", "20"], "+", 
    SuperscriptBox["A", "22"], "+", 
    SuperscriptBox["A", "24"], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"193", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"177", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"218", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"218", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"177", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"213", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"274", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"213", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"298", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    SuperscriptBox["q", "24"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"114", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"184", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"246", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"295", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"313", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"295", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"246", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"184", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"114", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"298", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"213", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"274", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"213", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"177", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"218", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"218", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"177", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"193", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.7583657223404465`*^9},ExpressionUUID->"4702d40a-efeb-42d1-b92f-\
a0a01db3969b"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["m=4", "Subsection",
 CellChangeTimes->{{3.7577389829766073`*^9, 3.7577389849882317`*^9}, {
  3.7577390233317604`*^9, 
  3.757739023709751*^9}},ExpressionUUID->"afab9dd6-27c5-46b8-9296-\
18195121f5cf"],

Cell[CellGroupData[{

Cell["R = [3,2,1]", "Subsubsection",
 CellChangeTimes->{{3.758262234413498*^9, 3.758262239807107*^9}, {
  3.7582625579102974`*^9, 
  3.7582625596277037`*^9}},ExpressionUUID->"c32ee44b-6076-4dd9-ba0b-\
44408075b60e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Echo", "@", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"HOMFLYPTinvariants`TwistFactor`UnrefinedFFactor", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "4", ",", "3"}], 
       "]"}], "//", "FunctionExpand"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7582622460024996`*^9, 3.758262301053407*^9}, {
  3.758262384487737*^9, 3.7582623891562405`*^9}, {3.7582625623274827`*^9, 
  3.758262568585777*^9}, {3.758262623911792*^9, 3.758262629345261*^9}, {
  3.7582626824033422`*^9, 3.7582626837128077`*^9}, {3.7582629141049*^9, 
  3.7582629164147215`*^9}, {3.758365772270862*^9, 3.758365779610519*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"96083f53-0cc9-4a2a-823a-f2c0ff300f65"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "36"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "18"], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    SuperscriptBox["q", "36"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "72"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.7583658279605327`*^9},ExpressionUUID->"abdae75a-7454-49a0-b80b-\
8803450f2da9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["R = [3,3,3]", "Subsubsection",
 CellChangeTimes->{{3.7582624153980117`*^9, 3.7582624212553453`*^9}, {
  3.7582626631099157`*^9, 
  3.758262665206309*^9}},ExpressionUUID->"634ecc42-84e3-4416-ad99-\
4a9e17775bdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Echo", "@", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"HOMFLYPTinvariants`TwistFactor`UnrefinedFFactor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "4", ",", "3"}], "]"}],
      "//", "FunctionExpand"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.758262435747536*^9, 3.758262441806331*^9}, {
  3.7582627858664064`*^9, 3.75826278601797*^9}, {3.7582630282351646`*^9, 
  3.7582630289871545`*^9}, {3.7583658443803453`*^9, 3.7583658485600047`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"fa13de3c-00db-40e6-9709-3ec38ec1b3fb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "36"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "18"], "+", 
    SuperscriptBox["A", "20"], "+", 
    SuperscriptBox["A", "22"], "+", 
    SuperscriptBox["A", "24"], "+", 
    SuperscriptBox["A", "26"], "+", 
    SuperscriptBox["A", "28"], "+", 
    SuperscriptBox["A", "30"], "+", 
    SuperscriptBox["A", "32"], "+", 
    SuperscriptBox["A", "34"], "+", 
    SuperscriptBox["A", "36"], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"91", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"104", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"104", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"91", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"75", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"75", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"285", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"285", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"281", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"424", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"424", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"281", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"403", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"516", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"586", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"586", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"516", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"403", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"253", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"399", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"784", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"784", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"399", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"253", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"355", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"538", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"735", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"900", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"995", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"995", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"900", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"735", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"538", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"355", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"295", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"708", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"938", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"1129", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"1233", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"1233", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"1129", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"938", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"708", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"295", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"107", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"392", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"619", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"882", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1142", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1350", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1465", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1465", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1350", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1142", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"882", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"619", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"392", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"107", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"69", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"769", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1070", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1355", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1580", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1704", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1704", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1580", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1355", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"1070", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"769", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"69", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"371", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"608", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"905", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1231", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1537", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1774", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1904", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1904", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1774", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1537", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"1231", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"905", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"608", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"371", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"126", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"250", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"441", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"707", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1029", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1378", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1699", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1946", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"2081", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"2081", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1946", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1699", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1378", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1029", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"707", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"441", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"250", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"126", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1105", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1462", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1793", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2045", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2182", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2182", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2045", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1793", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1462", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1105", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    SuperscriptBox["q", "36"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"74", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"296", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"795", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1143", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1505", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1839", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2096", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2232", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2232", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2096", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1839", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1505", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1143", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"795", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"296", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"74", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"1105", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"1462", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"1793", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2045", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2182", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2182", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2045", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"1793", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"1462", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"1105", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"126", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"250", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"441", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"707", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1029", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1378", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1699", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1946", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2081", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2081", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1946", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1699", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1378", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1029", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"707", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"441", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"250", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"126", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"371", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"608", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"905", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1231", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1537", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1774", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1904", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1904", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1774", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1537", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1231", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"905", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"608", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"371", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"69", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"769", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1070", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1355", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1580", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1704", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1704", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1580", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1355", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1070", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"769", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"69", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"107", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"392", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"619", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"882", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1142", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1350", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1465", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1465", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1350", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1142", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"882", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"619", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"392", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"107", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"295", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"708", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"938", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1129", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1233", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1233", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1129", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"938", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"708", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"484", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"295", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"355", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"538", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"735", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"900", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"995", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"995", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"900", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"735", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"538", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"355", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"253", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"399", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"784", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"784", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"399", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"253", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"403", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"516", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"586", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"586", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"516", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"403", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"278", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"281", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"424", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"424", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"281", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"285", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"285", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"75", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"75", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"91", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"104", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"104", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"91", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "72"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.7583659559803915`*^9},ExpressionUUID->"03cf707d-40e6-4a41-815e-\
e399b92939dd"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "unrefined HOMFLY polynomial for two-braid knot",
 StyleBox[": R=[3,3,3]",
  FontColor->RGBColor[
   0.7607843137254902, 0.29411764705882354`, 0.08235294117647059]]
}], "Section",
 CellChangeTimes->{
  3.75774022483489*^9, 3.7577402588017764`*^9, 3.7577410537852345`*^9, 
   3.757840334399723*^9, {3.758369115500199*^9, 
   3.758369122309945*^9}},ExpressionUUID->"ef33fc80-5b62-43c5-ad6a-\
ab29ad77644c"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["3", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5a7a67e6-8b83-49d9-98e9-c8b4b176d1ac"],
 "   m=1, n=1"
}], "Subsection",
 CellChangeTimes->{{3.7577390172639494`*^9, 3.7577390183739824`*^9}, {
  3.7578403592891626`*^9, 
  3.757840377770782*^9}},ExpressionUUID->"11438fbf-93bd-47f0-9a85-\
39fa330bb618"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Echo", "@", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"HOMFLYPTinvariants`HOMFLYPT`DoubleBraidPolynomial", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], "//", 
     "FunctionExpand"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.758368556580472*^9, 3.758368559431588*^9}, {
  3.7583685905217175`*^9, 3.7583685941948824`*^9}, {3.758368642276089*^9, 
  3.758368642382932*^9}, {3.7583686958186607`*^9, 3.7583687116551657`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e856a950-00da-4578-9f50-7f8ee4174fb1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "54"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "18"], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"108", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"81", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"122", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"118", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"135", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"140", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"118", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"124", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"150", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"197", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"135", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"87", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"216", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"90", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"176", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"227", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"175", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"197", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"229", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"205", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"240", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"214", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"212", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"251", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"211", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"268", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"208", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"274", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"200", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"132", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"268", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"212", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"251", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"211", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"205", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"240", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"214", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"197", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"229", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"90", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"176", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"227", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"175", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"87", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"216", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"150", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"197", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"135", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"124", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"135", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"140", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"118", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"122", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"118", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"108", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"81", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "108"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.758368712496957*^9},ExpressionUUID->"ca1a7e4e-c07d-4594-9783-\
9ad18819cd38"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["4", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "04add845-3ecc-4578-b9f4-d081071d0034"],
 "   m=-1, n=1 "
}], "Subsection",
 CellChangeTimes->{{3.7577390172639494`*^9, 3.7577390183739824`*^9}, {
  3.7578403592891626`*^9, 3.7578404182430906`*^9}, {3.7578404560404882`*^9, 
  3.7578404568916426`*^9}},ExpressionUUID->"c10c90c4-ed97-47da-a2be-\
0cc89cf11e35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Echo", "@", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"HOMFLYPTinvariants`HOMFLYPT`DoubleBraidPolynomial", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "//", "FunctionExpand"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.758368556580472*^9, 3.758368559431588*^9}, {
  3.7583685905217175`*^9, 3.7583685941948824`*^9}, {3.758368642276089*^9, 
  3.758368642382932*^9}, {3.7583686958186607`*^9, 3.7583687270593386`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"54b0d1dc-3fa5-4df4-bea5-d89f565592c1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["A", "18"], " ", 
    SuperscriptBox["q", "54"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["A", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"104", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"133", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"89", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"309", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"89", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"208", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"312", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"208", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"74", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"181", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"405", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"244", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"405", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"181", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"74", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"262", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"546", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"377", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"546", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"262", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"337", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"130", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"337", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"286", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"376", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"286", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"231", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"243", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"571", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"454", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"785", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"454", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"571", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"243", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"231", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"411", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"765", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"411", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"268", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"332", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"239", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"613", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"333", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"613", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"239", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"332", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    SuperscriptBox["q", "54"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"150", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"188", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"472", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"436", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"873", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"621", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"873", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"436", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"472", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"188", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"150", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"332", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"239", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"613", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"333", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"613", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"239", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"332", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"268", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"411", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"765", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"411", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"231", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"243", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"571", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"454", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"785", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"454", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"571", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"243", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"231", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"286", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"376", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"286", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"337", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"130", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"337", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"262", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"546", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"377", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"546", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"262", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"280", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"74", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"181", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"405", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"244", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"405", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"181", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"74", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"208", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"312", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"152", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"208", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"89", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"309", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"89", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"133", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"104", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"145", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "108"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.758368728652299*^9},ExpressionUUID->"2c22cc72-41ca-4607-8440-\
59c331d4be53"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["5", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3a319200-c873-49f0-a9b8-5e9eb8a36617"],
 "   m=2, n=1    "
}], "Subsection",
 CellChangeTimes->{{3.7577390172639494`*^9, 3.7577390183739824`*^9}, {
  3.7578403592891626`*^9, 3.757840377770782*^9}, {3.7578404328398237`*^9, 
  3.757840449452583*^9}},ExpressionUUID->"654c776d-ee98-4c6f-b1a7-\
8d6877f6b922"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Echo", "@", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"HOMFLYPTinvariants`HOMFLYPT`DoubleBraidPolynomial", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "]"}], "//", 
     "FunctionExpand"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.758368556580472*^9, 3.758368559431588*^9}, {
   3.7583685905217175`*^9, 3.7583685941948824`*^9}, {3.758368642276089*^9, 
   3.758368642382932*^9}, {3.7583686958186607`*^9, 3.7583687270593386`*^9}, 
   3.7583687897877235`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"725ee56b-0c3c-4ff4-9351-25f542b9ee63"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "66"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "24"], "+", 
    SuperscriptBox["A", "26"], "+", 
    SuperscriptBox["A", "28"], "+", 
    SuperscriptBox["A", "30"], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"71", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"228", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"187", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"122", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"189", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"191", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"189", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"238", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"97", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"402", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"514", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"502", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"398", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"266", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"109", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"235", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"418", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"534", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"432", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"185", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"121", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"83", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"228", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"289", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"217", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"86", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"151", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"119", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"435", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"677", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"763", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"697", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"566", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"408", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"272", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"157", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"324", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"647", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"959", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"1119", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"1079", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"900", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"500", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"338", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"425", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"673", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"783", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"725", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"559", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"376", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"255", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"159", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"409", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"614", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"676", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"599", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"487", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"351", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"239", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"124", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"87", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"315", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"712", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1171", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1519", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1633", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1529", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"1262", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"976", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"695", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"458", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"242", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"109", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"232", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"609", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1075", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1459", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1630", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1582", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1380", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"1085", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"813", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"570", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"377", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"89", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"188", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"405", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"569", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"555", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"404", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"207", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"94", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"59", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"174", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"957", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"1374", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"1598", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"1595", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"1438", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"1172", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"870", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"575", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"349", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"172", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"244", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"685", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"1304", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"1927", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"2344", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"2471", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"2316", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"1996", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"1585", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"1161", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"771", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"468", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"233", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"90", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"637", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"1080", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"1412", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"1547", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"1488", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"1304", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"1068", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"820", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"578", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"380", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"291", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"766", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"849", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"809", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"687", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"550", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"390", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"228", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"115", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"217", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"629", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"1247", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"1910", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2428", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2675", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2613", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2315", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"1877", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"1439", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"998", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"604", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"310", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"794", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"1455", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"2090", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"2520", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"2675", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"2545", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"2219", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"1771", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"1355", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"940", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"573", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"296", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"137", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"277", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"588", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"641", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"629", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"552", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"453", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"326", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"177", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"476", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"933", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"1415", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"1790", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"1953", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"1924", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"1713", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"1433", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"1066", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"749", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"468", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"257", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"309", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"845", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"1590", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"2354", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"2908", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"3138", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"3050", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"2701", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"2235", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"1675", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"1174", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"738", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"400", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"168", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"476", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"933", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"1415", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"1790", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"1953", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"1924", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"1713", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"1433", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"1066", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"749", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"468", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"257", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"277", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"588", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"641", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"629", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"552", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"453", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"326", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"177", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"794", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"1455", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"2090", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"2520", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"2675", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"2545", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"2219", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"1771", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"1355", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"940", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"573", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"296", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"137", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"217", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"629", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"1247", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"1910", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"2428", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"2675", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"2613", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"2315", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"1877", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"1439", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"998", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"604", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"310", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"141", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"291", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"766", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"849", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"809", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"687", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"550", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"390", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"228", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"115", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"637", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"1080", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"1412", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"1547", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"1488", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"1304", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"1068", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"820", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"578", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"380", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"234", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"244", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"685", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"1304", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"1927", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"2344", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"2471", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"2316", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"1996", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"1585", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"1161", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"771", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"468", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"233", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"90", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"174", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"506", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"957", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"1374", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"1598", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"1595", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"1438", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"1172", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"870", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"575", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"349", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"172", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"188", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"405", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"569", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"555", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"404", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"207", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"94", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"59", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"232", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"609", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"1075", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"1459", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"1630", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"1582", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"1380", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"1085", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"813", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"570", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"377", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"89", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"87", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"315", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"712", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"1171", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"1519", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"1633", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"1529", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"1262", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"976", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"695", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"458", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"242", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"109", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"98", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"409", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"614", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"676", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"599", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"487", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"351", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"239", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"124", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"425", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"673", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"783", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"725", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"559", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"376", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"255", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"159", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"103", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"324", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"647", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"959", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"1119", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"1079", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"900", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"500", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"338", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"435", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"677", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"763", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"697", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"566", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"408", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"272", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"157", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"228", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"289", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"217", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"86", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"151", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"158", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"119", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"235", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"418", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"534", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"432", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"299", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"185", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"121", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"83", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"402", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"514", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"502", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"398", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"266", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"109", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"189", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"259", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"238", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"97", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"122", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"189", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"191", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"148", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"228", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"187", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"164", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"29", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"71", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"65", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "132"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.7583687965766973`*^9},ExpressionUUID->"d6a36f0f-8f77-4148-a724-\
d05019c53ca2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["6", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "af10c919-991a-47d3-92a2-411168cf19d8"],
 "   m=-2, n=1"
}], "Subsection",
 CellChangeTimes->{{3.7577390172639494`*^9, 3.7577390183739824`*^9}, {
  3.7578403592891626`*^9, 3.757840377770782*^9}, {3.757840467670663*^9, 
  3.757840476784373*^9}},ExpressionUUID->"c190f44e-035a-4842-962e-\
a80e610135bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Echo", "@", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"HOMFLYPTinvariants`HOMFLYPT`DoubleBraidPolynomial", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "1"}], "]"}], "//", "FunctionExpand"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.758368556580472*^9, 3.758368559431588*^9}, {
   3.7583685905217175`*^9, 3.7583685941948824`*^9}, {3.758368642276089*^9, 
   3.758368642382932*^9}, {3.7583686958186607`*^9, 3.7583687270593386`*^9}, 
   3.7583687897877235`*^9, 3.758368873236681*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"17a9c304-189c-4f76-9f65-223385a99efa"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["A", "36"], " ", 
    SuperscriptBox["q", "66"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["A", "24"]}], "-", 
    SuperscriptBox["A", "26"], "-", 
    SuperscriptBox["A", "28"], "-", 
    SuperscriptBox["A", "30"], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"59", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"69", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"51", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"237", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"246", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"186", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"115", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"112", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"130", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"201", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"279", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"355", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"381", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"329", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"253", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"184", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"221", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"226", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"262", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"260", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"236", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"197", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"131", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"97", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"59", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"49", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"83", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"154", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"217", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"292", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"371", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"488", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"709", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"904", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"948", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"901", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"769", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"598", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"420", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"244", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"87", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"204", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"538", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"710", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"824", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"904", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1070", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1237", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1312", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1323", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1210", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"960", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"666", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"373", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"155", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"362", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"522", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"696", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"780", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"741", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"713", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"706", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"715", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"797", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"784", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"627", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"409", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"212", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"83", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"149", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"361", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"612", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"858", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"1000", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"924", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"787", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"674", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"525", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"343", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"179", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"386", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"667", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"1008", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"1272", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"1533", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"1867", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"2208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"2583", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"2885", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"2894", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"2666", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"2242", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"1629", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"991", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"489", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"308", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"594", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"1009", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"1502", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"1908", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"2252", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"2543", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"2735", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"2991", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"3306", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"3407", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"3228", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"2705", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"1920", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"1130", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"549", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"367", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"612", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"916", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1141", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1310", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1362", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1122", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1223", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1309", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1285", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1071", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"686", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"348", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"149", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"315", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"526", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"732", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1000", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1235", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1524", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2037", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2517", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2763", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2860", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2678", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2283", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1768", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"1183", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"638", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"272", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"233", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"511", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"1015", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"1658", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"2351", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"3098", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"3707", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"4212", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"4855", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"5491", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"6007", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"6307", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"6047", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"5120", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"3810", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"2423", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"1278", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"545", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"179", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"281", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"600", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"1161", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"1866", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"2619", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"3446", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"4077", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"4483", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"4911", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"5341", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"5775", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"6149", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"5949", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"5022", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"3665", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"2292", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"1201", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"524", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"423", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"646", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"862", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1177", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1346", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1302", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1250", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1145", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1130", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1290", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1313", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1036", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"671", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"356", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"150", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"71", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"195", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"460", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"817", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"1338", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"1964", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"2462", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"3003", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"3602", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"4130", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"4776", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"5388", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"5596", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"5371", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"4685", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"3574", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"2349", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"1320", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"608", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"218", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "56"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"431", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"956", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"1705", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"2737", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"3926", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"4978", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"5984", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"6888", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"7598", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"8470", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"9417", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"9905", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"9586", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"8289", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"6211", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"4011", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"2233", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"1040", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"388", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "58"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"388", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"850", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"1489", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"2368", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"3386", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"4274", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"5123", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"5832", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"6279", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"6883", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"7621", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"8047", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"7818", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"6755", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"5015", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"3211", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"1785", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"843", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"322", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"95", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"268", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"426", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"456", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"549", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"627", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"491", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"450", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"532", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"535", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"524", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"289", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"71", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"362", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"727", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"1380", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"2163", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"2994", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"3942", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"4702", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"5296", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"6017", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"6698", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"7351", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"7826", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"7640", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"6558", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"4968", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"3265", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"1829", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"871", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"341", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    SuperscriptBox["q", "66"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"69", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"552", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"1124", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"2078", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"3259", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"4523", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"5910", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"7051", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"7946", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"8906", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"9866", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"10820", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"11522", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"11234", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"9674", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"7288", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"4776", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"2680", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"1282", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"508", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"155", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"362", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"727", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"1380", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"2163", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"2994", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"3942", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"4702", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"5296", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"6017", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"6698", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"7351", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"7826", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"7640", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"6558", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"4968", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"3265", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"1829", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"871", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"341", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"268", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"426", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"456", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"549", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"627", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"491", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"450", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"532", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"535", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"524", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"289", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"71", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"388", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"850", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"1489", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"2368", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"3386", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"4274", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"5123", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"5832", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"6279", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"6883", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"7621", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"8047", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"7818", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"6755", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"5015", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"3211", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"1785", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"843", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"322", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"95", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"169", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"431", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"956", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"1705", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"2737", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"3926", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"4978", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"5984", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"6888", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"7598", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"8470", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"9417", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"9905", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"9586", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"8289", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"6211", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"4011", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"2233", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"1040", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"388", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"110", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"71", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"195", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"460", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"817", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"1338", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"1964", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"2462", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"3003", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"3602", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"4130", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"4776", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"5388", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"5596", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"5371", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"4685", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"3574", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"2349", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"1320", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"608", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"218", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"423", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"646", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"862", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1177", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1346", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1302", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1250", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1145", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1130", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1290", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1313", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"1036", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"671", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"356", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"150", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"61", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"106", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"281", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"600", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"1161", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"1866", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"2619", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"3446", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"4077", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"4483", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"4911", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"5341", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"5775", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"6149", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"5949", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"5022", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"3665", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"2292", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"1201", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"524", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"233", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"511", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"1015", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"1658", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"2351", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"3098", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"3707", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"4212", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"4855", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"5491", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"6007", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"6307", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"6047", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"5120", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"3810", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"2423", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"1278", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"545", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"179", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"315", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"526", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"732", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"1000", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"1235", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"1524", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"2037", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"2517", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"2763", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"2860", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"2678", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"2283", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"1768", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"1183", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"638", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"272", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"367", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"612", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"916", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1141", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1310", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1362", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1122", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1223", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1309", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1285", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"1071", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"686", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"348", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"149", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "86"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"308", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"594", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"1009", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"1502", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"1908", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"2252", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"2543", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"2735", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"2991", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"3306", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"3407", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"3228", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"2705", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"1920", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"1130", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"549", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"386", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"667", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"1008", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"1272", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"1533", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"1867", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2583", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2885", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2894", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2666", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2242", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"1629", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"991", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"489", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"183", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"83", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"149", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"361", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"612", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"858", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"1000", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"924", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"787", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"674", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"525", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"343", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"179", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"362", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"522", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"696", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"780", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"741", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"713", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"706", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"715", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"797", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"784", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"627", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"409", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"212", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"87", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"204", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"538", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"710", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"824", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"904", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"1070", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"1237", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"1312", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"1323", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"1210", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"960", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"666", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"373", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"155", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"83", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"154", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"217", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"292", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"371", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"488", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"709", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"904", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"948", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"901", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"769", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"598", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"420", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"244", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"97", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"59", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"49", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"58", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"113", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"184", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"221", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"222", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"219", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"226", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"262", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"260", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"236", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"197", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"131", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "10"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"112", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"130", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"201", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"279", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"355", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"381", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"329", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"253", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"196", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"93", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"237", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"246", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"186", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"115", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"77", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"62", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"69", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"99", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"51", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "14"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"55", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"59", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "132"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.758369039179861*^9},ExpressionUUID->"9da9dbf1-3065-4707-a7de-\
f1892a3ce31d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["7", "4"], TraditionalForm]],ExpressionUUID->
  "6d593298-2ba6-4891-a521-ad1debdd00af"],
 "   m=2, n=2"
}], "Subsection",
 CellChangeTimes->{{3.7577390172639494`*^9, 3.7577390183739824`*^9}, {
  3.7578403592891626`*^9, 3.757840377770782*^9}, {3.757840498816579*^9, 
  3.757840534152244*^9}},ExpressionUUID->"f42e71d3-7271-44ad-9a8c-\
45b29111f73a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Echo", "@", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"HOMFLYPTinvariants`HOMFLYPT`DoubleBraidPolynomial", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], "//", 
     "FunctionExpand"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7583691468754253`*^9, 3.7583691492907805`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"428a8935-e5d9-4276-a222-18a7a21d86fb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "78"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "30"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "36"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "38"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "40"]}], "+", 
    SuperscriptBox["A", "42"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"86", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"149", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"119", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"153", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"288", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"349", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"288", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"151", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "12"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"51", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"184", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"499", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"464", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"287", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"94", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"336", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"402", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "16"]}], "-", 
    RowBox[{"179", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"162", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"108", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"319", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"146", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"261", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"645", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"762", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"601", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"198", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"133", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"122", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"820", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"1511", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"1829", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"1595", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"1076", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"623", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"349", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "22"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"386", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"1184", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2111", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2668", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2539", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"1890", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"1172", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"423", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"215", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"367", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"1144", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2104", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2667", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2432", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"1626", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"781", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"300", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"154", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"241", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"812", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1521", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1803", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"1131", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"260", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"1534", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"2026", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"1771", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"1243", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"842", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"607", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"397", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"188", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"456", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"783", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"557", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"783", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"3038", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"5211", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"6206", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"5798", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"4595", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"3314", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"2304", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"1536", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"894", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"398", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"326", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"220", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"2052", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"5033", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"8037", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"9685", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"9487", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"8031", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"6250", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"4630", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"3246", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"2092", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"1160", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"500", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"153", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"466", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"2208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"5177", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"8336", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"10061", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"9645", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"7817", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"5872", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"4451", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"3338", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"2295", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"1380", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"692", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"267", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "32"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"374", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"1586", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"3695", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"5834", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"6454", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"4750", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"1540", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1348", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2665", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2648", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2242", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1905", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1532", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"1077", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"639", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"293", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "34"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"837", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"1946", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"2599", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"1299", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2711", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"8386", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"13377", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"15804", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"15448", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"13425", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"10990", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"8557", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"6118", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"3892", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2178", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"1030", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"376", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "36"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"258", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"618", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"287", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2309", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"8137", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"16162", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"23518", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"27608", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"27912", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"25578", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"22059", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"18153", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"14021", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"9855", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"6226", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"3559", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"1808", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "40"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"590", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3176", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"8796", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"16814", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"24544", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"28959", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"29133", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"26519", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"23113", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"19713", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"16204", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"12371", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"8515", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"5336", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3173", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"1772", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"863", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"342", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"109", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"430", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"2108", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"5897", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"11231", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"15844", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"17035", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"14076", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"8779", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"4009", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"1247", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"464", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"960", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"1351", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"1264", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"736", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"241", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "42"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"732", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"2374", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"4374", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"4483", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"119", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"9042", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"20272", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"29517", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"34328", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"34743", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"32259", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"28120", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"23081", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"17716", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"12412", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"7689", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"4193", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"2036", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"858", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"285", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"354", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"2669", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"10755", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"24777", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"41830", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"56684", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"65546", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"67861", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"65340", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"59648", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"51537", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"41757", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"31562", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"22049", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"14045", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"8134", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"4276", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"1965", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"730", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "46"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"660", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"3566", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"11176", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"24429", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"41170", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"56495", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"66166", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"69089", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"67172", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"62687", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"56454", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"48291", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"38637", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"28873", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"20166", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"13079", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"7886", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"4393", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"2152", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"856", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"254", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"1546", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"5752", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"13599", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"23306", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"30816", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"32810", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"29115", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"22624", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"16523", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"12214", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"9227", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"6505", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"3861", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"1944", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"943", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"490", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"511", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"380", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "50"]}], "-", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"1250", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"3286", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"4530", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"1220", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"9507", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"26664", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"45314", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"60073", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"68280", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"70180", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"67208", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"60782", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"51851", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"41187", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"30212", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"20432", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"12560", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"6848", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"3290", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"1388", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"494", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"131", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"438", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"3370", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"12493", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"30853", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"57746", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"87635", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"113197", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"129664", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"136338", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"134771", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"126419", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"112480", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"94342", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"73966", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"54069", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"36895", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"23249", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"13234", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"6681", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"2948", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"1086", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"306", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{"287", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"2394", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"9583", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"25096", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"49031", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"77040", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"102390", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"120066", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"128801", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"130143", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"125767", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"116335", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"102319", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"84878", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"65903", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"47989", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"33005", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"21227", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"12412", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"6472", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"2955", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"1128", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"328", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"408", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2808", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"9406", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"20576", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"33276", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"42428", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"44929", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"41500", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"35419", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"29393", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"24299", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"19665", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"15135", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"10758", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"6820", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"4041", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2718", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"2040", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"1383", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"829", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"209", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{"867", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"2584", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"13792", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"34438", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"61490", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"88297", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"108991", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"120935", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"124429", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"120595", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"110479", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"95440", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"77627", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"58997", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"41364", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"26619", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"15716", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"8337", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"3835", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"1502", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"498", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"132", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "60"]}], "-", 
    RowBox[{"282", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"2524", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"10680", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"29730", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"61868", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"104018", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"148159", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"185836", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"211665", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"224377", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"224776", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"214040", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"193311", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"164879", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"132507", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"100002", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"70354", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"45916", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"27616", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"14970", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"7088", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"2864", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"972", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"260", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "62"]}], "-", 
    RowBox[{"615", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"4452", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"16179", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"39398", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"73239", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"111578", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"146855", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"173622", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"190154", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"196739", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"194151", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"182934", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"163777", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"138530", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"110587", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"83181", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"58651", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"38627", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"23614", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"13078", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"6336", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"2638", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"931", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"266", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"450", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"2974", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"9442", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"19871", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"31089", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"38871", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"40990", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"38670", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"34440", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"30041", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"25809", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"21575", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"17016", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"12366", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"8455", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"5628", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"3616", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"2391", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"1748", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"1177", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"618", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"267", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"1236", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"5961", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"18220", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"40809", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"72885", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"109203", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"142767", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"168081", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"182823", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"186844", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"180838", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"166088", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"144404", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"118101", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"90533", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"65025", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"43362", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"26368", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"14470", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"7122", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"3048", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"1084", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"312", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{"680", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"5068", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"18906", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"47702", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"92330", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"147199", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"202833", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"250347", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"284256", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"302490", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"304885", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"292188", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"266126", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"229558", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"186549", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"142485", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"102304", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"68536", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"42142", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"23484", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"11726", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"5110", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"1870", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"562", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"136", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"748", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"5270", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"18619", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"44632", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"82418", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"125905", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"167486", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"201389", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"224788", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"236686", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"236932", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"225903", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"204902", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"176116", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"142644", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"108699", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"78146", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"52601", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"32539", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"18277", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"9242", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"4090", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"1523", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"470", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{"204", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"1308", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"4042", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"8360", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"12873", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"15959", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"16790", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"15985", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"14473", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"12893", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"11226", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"9396", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"7547", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"5775", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"3923", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"2409", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"1700", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"1324", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"818", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"454", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"318", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"185", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"520", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"3880", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"14283", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"35820", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"69045", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"110051", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"151943", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"188355", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"214951", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"229871", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"232716", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"224049", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"204849", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"177305", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"144989", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"111679", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"80452", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"53973", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"33575", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"19004", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"9522", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"4168", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"1587", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"502", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"884", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"6260", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"22620", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"55542", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"105286", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"165148", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"225244", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"276558", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"313714", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"334162", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"337424", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"324168", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"295924", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"255768", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"208840", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"160624", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"115762", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"77804", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"48452", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"27464", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"13824", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"6098", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"2328", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"746", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"190", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "72"], " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"520", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"3880", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"14283", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"35820", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"69045", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"110051", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"151943", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"188355", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"214951", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"229871", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"232716", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"224049", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"204849", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"177305", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"144989", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"111679", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"80452", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"53973", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"33575", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"19004", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"9522", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"4168", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"1587", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"502", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{"204", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"1308", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"4042", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"8360", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"12873", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"15959", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"16790", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"15985", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"14473", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"12893", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"11226", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"9396", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"7547", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"5775", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"3923", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"2409", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"1700", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"1324", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"818", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"454", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"318", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"185", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{"748", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"5270", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"18619", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"44632", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"82418", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"125905", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"167486", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"201389", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"224788", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"236686", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"236932", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"225903", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"204902", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"176116", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"142644", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"108699", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"78146", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"52601", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"32539", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"18277", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"9242", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"4090", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"1523", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"470", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{"680", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"5068", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"18906", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"47702", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"92330", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"147199", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"202833", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"250347", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"284256", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"302490", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"304885", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"292188", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"266126", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"229558", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"186549", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"142485", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"102304", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"68536", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"42142", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"23484", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"11726", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"5110", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"1870", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"562", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"136", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{"111", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"1236", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"5961", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"18220", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"40809", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"72885", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"109203", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"142767", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"168081", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"182823", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"186844", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"180838", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"166088", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"144404", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"118101", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"90533", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"65025", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"43362", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"26368", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"14470", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"7122", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"3048", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"1084", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"312", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "70"], " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"450", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2974", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"9442", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"19871", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"31089", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"38871", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"40990", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"38670", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"34440", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"30041", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"25809", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"21575", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"17016", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"12366", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"8455", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"5628", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"3616", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"2391", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"1748", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"1177", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"618", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"267", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "90"]}], "-", 
    RowBox[{"615", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"4452", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"16179", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"39398", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"73239", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"111578", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"146855", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"173622", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"190154", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"196739", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"194151", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"182934", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"163777", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"138530", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"110587", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"83181", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"58651", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"38627", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"23614", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"13078", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"6336", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"2638", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"931", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"266", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "92"]}], "-", 
    RowBox[{"282", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"2524", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"10680", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"29730", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"61868", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"104018", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"148159", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"185836", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"211665", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"224377", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"224776", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"214040", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"193311", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"164879", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"132507", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"100002", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"70354", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"45916", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"27616", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"14970", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"7088", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"2864", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"972", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"260", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "94"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"867", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"2584", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"13792", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"34438", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"61490", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"88297", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"108991", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"120935", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"124429", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"120595", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"110479", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"95440", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"77627", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"58997", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"41364", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"26619", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"15716", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"8337", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"3835", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"1502", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"498", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"132", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "96"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "68"], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"408", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"2808", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"9406", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"20576", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"33276", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"42428", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"44929", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"41500", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"35419", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"29393", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"24299", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"19665", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"15135", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"10758", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"6820", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"4041", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"2718", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"2040", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"1383", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"829", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"209", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{"287", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"2394", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"9583", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"25096", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"49031", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"77040", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"102390", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"120066", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"128801", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"130143", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"125767", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"116335", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"102319", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"84878", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"65903", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"47989", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"33005", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"21227", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"12412", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"6472", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"2955", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"1128", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"328", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"438", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"3370", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"12493", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"30853", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"57746", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"87635", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"113197", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"129664", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"136338", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"134771", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"126419", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"112480", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"94342", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"73966", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"54069", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"36895", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"23249", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"13234", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"6681", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"2948", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"1086", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"306", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"57", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "102"]}], "-", 
    RowBox[{"206", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"1250", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"3286", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"4530", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"1220", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"9507", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"26664", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"45314", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"60073", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"68280", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"70180", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"67208", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"60782", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"51851", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"41187", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"30212", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"20432", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"12560", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"6848", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"3290", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"1388", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"494", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"131", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "66"], " ", 
     SuperscriptBox["q", "104"]}], "-", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"1546", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"5752", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"13599", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"23306", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"30816", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"32810", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"29115", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"22624", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"16523", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"12214", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"9227", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"6505", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"3861", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"1944", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"943", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"541", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"490", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"511", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"380", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"170", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"660", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"3566", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"11176", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"24429", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"41170", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"56495", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"66166", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"69089", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"67172", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"62687", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"56454", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"48291", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"38637", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"28873", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"20166", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"13079", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"7886", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"4393", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"2152", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"856", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"254", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"354", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"134", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"2669", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"10755", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"24777", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"41830", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"56684", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"65546", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"67861", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"65340", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"59648", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"51537", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"41757", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"31562", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"22049", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"14045", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"8134", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"4276", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"1965", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"730", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"202", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "110"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "64"], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"732", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"2374", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"4374", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"4483", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"119", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"9042", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"20272", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"29517", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"34328", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"34743", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"32259", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"28120", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"23081", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"17716", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"12412", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"7689", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"4193", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"2036", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"858", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"285", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"66", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "112"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"430", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"2108", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"5897", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"11231", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"15844", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"17035", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"14076", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"8779", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"4009", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"1247", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"464", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"960", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"1351", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"1264", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"736", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"241", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"590", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"3176", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"8796", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"16814", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"24544", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"28959", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"29133", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"26519", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"23113", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"19713", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"16204", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"12371", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"8515", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"5336", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"3173", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"1772", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"863", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"342", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"109", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "62"], " ", 
     SuperscriptBox["q", "116"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"258", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"618", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"287", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"2309", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"8137", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"16162", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"23518", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"27608", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"27912", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"25578", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"22059", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"18153", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"14021", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"9855", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"6226", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"3559", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"1808", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"764", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"837", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"1946", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"2599", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "120"]}], "-", 
    RowBox[{"1299", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"2711", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"8386", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"13377", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"15804", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"15448", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"13425", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"10990", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"8557", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"6118", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"3892", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"2178", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"1030", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"376", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"374", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"1586", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"3695", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"5834", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"6454", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"4750", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"1540", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"1348", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"2665", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"2648", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"2242", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"1905", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"1532", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"1077", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"639", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"293", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "122"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "60"], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{"67", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"466", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"2208", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"5177", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"8336", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"10061", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"9645", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"7817", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"5872", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"4451", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"3338", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"2295", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"1380", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"692", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"267", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"78", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "58"], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{"326", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"220", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"2052", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"5033", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"8037", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"9685", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"9487", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"8031", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"6250", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"4630", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"3246", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"2092", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"1160", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"500", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"153", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "56"], " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"125", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"456", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"783", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"557", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"783", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"3038", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"5211", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"6206", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"5798", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"4595", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"3314", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"2304", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"1536", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"894", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"398", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"116", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "128"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"241", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"812", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"1521", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"1803", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"1131", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"260", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"1534", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"2026", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"1771", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"1243", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"842", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"607", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"397", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"188", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "130"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "18"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"367", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"1144", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"2104", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"2667", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"2432", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"1626", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"781", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"300", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"154", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"70", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "54"], " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "134"]}], "-", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "134"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"386", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"1184", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"2111", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"2668", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"2539", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"1890", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"1172", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"700", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"423", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"215", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "20"], " ", 
     SuperscriptBox["q", "136"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "136"]}], "-", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "136"]}], "-", 
    RowBox[{"133", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "136"]}], "-", 
    RowBox[{"122", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"182", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"820", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"1511", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"1829", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"1595", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"1076", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"623", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"349", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"178", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "138"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "138"]}], "-", 
    RowBox[{"108", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "138"]}], "-", 
    RowBox[{"245", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "138"]}], "-", 
    RowBox[{"319", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "138"]}], "-", 
    RowBox[{"146", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"261", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"645", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"762", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"601", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"198", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "52"], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "22"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "140"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "140"]}], "-", 
    RowBox[{"156", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "140"]}], "-", 
    RowBox[{"336", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "140"]}], "-", 
    RowBox[{"462", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "140"]}], "-", 
    RowBox[{"402", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "140"]}], "-", 
    RowBox[{"179", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"162", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "50"], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"51", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"184", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"368", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"499", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"464", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"287", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"94", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "142"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "142"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "142"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "142"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "48"], " ", 
     SuperscriptBox["q", "142"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "24"], " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "144"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "144"]}], "-", 
    RowBox[{"153", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "144"]}], "-", 
    RowBox[{"288", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "144"]}], "-", 
    RowBox[{"349", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "144"]}], "-", 
    RowBox[{"288", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "144"]}], "-", 
    RowBox[{"151", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "144"]}], "-", 
    RowBox[{"37", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "146"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "146"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"86", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"149", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"166", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"119", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "146"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "146"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "26"], " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "148"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "148"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "148"]}], "-", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "148"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "46"], " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"31", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "150"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "150"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "150"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "28"], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "152"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "152"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "154"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "44"], " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "30"], " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "32"], " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "34"], " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "36"], " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "38"], " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "40"], " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "42"], " ", 
     SuperscriptBox["q", "156"]}]}], ")"}]}]], "Echo",
 CellChangeTimes->{
  3.758369152582406*^9},ExpressionUUID->"8b7480de-c246-41e6-b222-\
9e041b41a970"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 8956, 121, 98, "Title",ExpressionUUID->"3fbe02ea-60cb-4d64-823e-aab0391a8250"],
Cell[CellGroupData[{
Cell[9561, 147, 341, 5, 67, "Section",ExpressionUUID->"b1b7f44b-7ad3-459c-b985-16c1ab361f65"],
Cell[9905, 154, 391, 6, 30, "Input",ExpressionUUID->"fd74bf56-076d-4d34-8d96-afc1efd4a21a"],
Cell[10299, 162, 443, 8, 30, "Input",ExpressionUUID->"73c86e4e-9c35-4c46-b53a-7c14f43eb9c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10779, 175, 160, 3, 67, "Section",ExpressionUUID->"664a504a-bd14-445b-a8ee-3b2382d3b80e"],
Cell[CellGroupData[{
Cell[10964, 182, 271, 4, 54, "Subsection",ExpressionUUID->"24941827-3d4e-4c5c-b8ee-c09fc9cc5ffa"],
Cell[11238, 188, 1326, 32, 150, "Text",ExpressionUUID->"0192b50a-8393-4207-95fe-34b829d1c08c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12601, 225, 195, 3, 54, "Subsection",ExpressionUUID->"7af54f13-aece-451c-99ba-596ee9bccd32"],
Cell[12799, 230, 294, 7, 35, "Text",ExpressionUUID->"55acb52e-10df-4494-b0e6-6d21ecb01d4e"],
Cell[13096, 239, 56262, 928, 285, "Input",ExpressionUUID->"ac142847-75e3-48aa-bbb1-6fb954961891"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69407, 1173, 666, 10, 67, "Section",ExpressionUUID->"51c2314e-6972-41f3-acd5-cccba687369a"],
Cell[CellGroupData[{
Cell[70098, 1187, 155, 3, 53, "Subsection",ExpressionUUID->"3918649a-c2fd-485f-b848-878b58a7b3d4"],
Cell[CellGroupData[{
Cell[70278, 1194, 215, 4, 44, "Subsubsection",ExpressionUUID->"e31a3cd3-5622-4202-9876-1fe12bee41cb"],
Cell[CellGroupData[{
Cell[70518, 1202, 754, 16, 119, "Input",ExpressionUUID->"bdc612fc-9c99-4721-b5a1-b257435f1abc"],
Cell[71275, 1220, 4135, 133, 132, "Echo",ExpressionUUID->"a73de953-7989-457d-b5bc-8d6116eb8c51"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[75459, 1359, 217, 4, 36, "Subsubsection",ExpressionUUID->"818a6bc2-35c3-4e11-aa14-2fca83aafd7d"],
Cell[CellGroupData[{
Cell[75701, 1367, 528, 12, 119, "Input",ExpressionUUID->"aaa81f6f-c956-491b-8f2b-82d94170649b"],
Cell[76232, 1381, 7973, 244, 227, "Echo",ExpressionUUID->"ea3cf58a-f188-4fe4-8b41-938bdbcad57a"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84266, 1632, 206, 4, 53, "Subsection",ExpressionUUID->"99628ff1-76c7-439b-96fc-ebc2ef2d67de"],
Cell[CellGroupData[{
Cell[84497, 1640, 215, 4, 44, "Subsubsection",ExpressionUUID->"45c9f480-839e-49e9-b86b-1b09c8e0cddb"],
Cell[CellGroupData[{
Cell[84737, 1648, 758, 16, 119, "Input",ExpressionUUID->"2919c7bb-7d45-470b-beec-cbcec24b7ea6"],
Cell[85498, 1666, 16455, 505, 417, "Echo",ExpressionUUID->"caf949b7-10ad-4993-84d5-f41af0b03d56"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[102002, 2177, 217, 4, 36, "Subsubsection",ExpressionUUID->"5e0c60ae-5d98-4255-830b-35371bad97bb"],
Cell[CellGroupData[{
Cell[102244, 2185, 607, 14, 119, "Input",ExpressionUUID->"bc045036-7cd7-4c2e-b1d6-801bffc747fc"],
Cell[102854, 2201, 30592, 913, 835, "Echo",ExpressionUUID->"4702d40a-efeb-42d1-b92f-a0a01db3969b"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133507, 3121, 206, 4, 53, "Subsection",ExpressionUUID->"afab9dd6-27c5-46b8-9296-18195121f5cf"],
Cell[CellGroupData[{
Cell[133738, 3129, 215, 4, 44, "Subsubsection",ExpressionUUID->"c32ee44b-6076-4dd9-ba0b-44408075b60e"],
Cell[CellGroupData[{
Cell[133978, 3137, 802, 16, 119, "Input",ExpressionUUID->"96083f53-0cc9-4a2a-823a-f2c0ff300f65"],
Cell[134783, 3155, 36960, 1117, 949, "Echo",ExpressionUUID->"abdae75a-7454-49a0-b80b-8803450f2da9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[171792, 4278, 217, 4, 36, "Subsubsection",ExpressionUUID->"634ecc42-84e3-4416-ad99-4a9e17775bdd"],
Cell[CellGroupData[{
Cell[172034, 4286, 630, 13, 119, "Input",ExpressionUUID->"fa13de3c-00db-40e6-9709-3ec38ec1b3fb"],
Cell[172667, 4301, 68191, 2014, 1923, "Echo",ExpressionUUID->"03cf707d-40e6-4a41-815e-e399b92939dd"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[240931, 6323, 421, 10, 67, "Section",ExpressionUUID->"ef33fc80-5b62-43c5-ad6a-ab29ad77644c"],
Cell[CellGroupData[{
Cell[241377, 6337, 393, 11, 53, "Subsection",ExpressionUUID->"11438fbf-93bd-47f0-9a85-39fa330bb618"],
Cell[CellGroupData[{
Cell[241795, 6352, 574, 11, 45, "Input",ExpressionUUID->"e856a950-00da-4578-9f50-7f8ee4174fb1"],
Cell[242372, 6365, 33146, 981, 417, "Echo",ExpressionUUID->"ca1a7e4e-c07d-4594-9783-9ad18819cd38"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[275567, 7352, 447, 11, 37, "Subsection",ExpressionUUID->"c10c90c4-ed97-47da-a2be-0cc89cf11e35"],
Cell[CellGroupData[{
Cell[276039, 7367, 596, 12, 45, "Input",ExpressionUUID->"54b0d1dc-3fa5-4df4-bea5-d89f565592c1"],
Cell[276638, 7381, 60736, 1810, 721, "Echo",ExpressionUUID->"2c22cc72-41ca-4607-8440-59c331d4be53"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[337423, 9197, 445, 11, 37, "Subsection",ExpressionUUID->"654c776d-ee98-4c6f-b1a7-8d6877f6b922"],
Cell[CellGroupData[{
Cell[337893, 9212, 604, 12, 45, "Input",ExpressionUUID->"725ee56b-0c3c-4ff4-9351-25f542b9ee63"],
Cell[338500, 9226, 90935, 2679, 1120, "Echo",ExpressionUUID->"d6a36f0f-8f77-4148-a724-d05019c53ca2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[429484, 11911, 440, 11, 37, "Subsection",ExpressionUUID->"c190f44e-035a-4842-962e-a80e610135bd"],
Cell[CellGroupData[{
Cell[429949, 11926, 648, 13, 45, "Input",ExpressionUUID->"17a9c304-189c-4f76-9f65-223385a99efa"],
Cell[430600, 11941, 118027, 3469, 1481, "Echo",ExpressionUUID->"9da9dbf1-3065-4707-a7de-f1892a3ce31d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[548676, 15416, 406, 10, 37, "Subsection",ExpressionUUID->"f42e71d3-7271-44ad-9a8c-45b29111f73a"],
Cell[CellGroupData[{
Cell[549107, 15430, 426, 9, 45, "Input",ExpressionUUID->"428a8935-e5d9-4276-a222-18a7a21d86fb"],
Cell[549536, 15441, 165113, 4769, 2298, "Echo",ExpressionUUID->"8b7480de-c246-41e6-b222-9e041b41a970"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


